Studies of Nucleon Resonance Structure in Exclusive Meson Electroproduction

Studies of the structure of excited baryons are key to the N* program at Jefferson Lab. Within the first year of data taking with the Hall B CLAS12 detector following the 12 GeV upgrade, a dedicated experiment will aim to extract the N* electrocouplings at high photon virtualities Q2. This experiment will allow exploration of the structure of N* resonances at the highest photon virtualities ever yet achieved, with a kinematic reach up to Q2 = 12 GeV2. This high-Q2 reach will make it possible to probe the excited nucleon structures at distance scales ranging from where effective degrees of freedom, such as constituent quarks, are dominant through the transition to where nearly massless bare-quark degrees of freedom are relevant. In this document, we present a detailed description of the physics that can be addressed through N* structure studies in exclusive meson electroproduction. The discussion includes recent advances in reaction theory for extracting N* electrocouplings from meson electroproduction off protons, along with QCD-based approaches to the theoretical interpretation of these fundamental quantities. This program will afford access to the dynamics of the non-perturbative strong interaction responsible for resonance formation, and will be crucial in understanding the nature of confinement and dynamical chiral symmetry breaking in baryons, and how excited nucleons emerge from QCD.

==> pictures/QM/go.sh <==
#!/usr/bin/tcsh -f

foreach x (*.eps)

     
     echo $x
     setenv xnew `echo $x | sed -e 's/.eps//g'`
     setenv xnew `echo $xnew"1.eps"`
     echo $xnew
     eps2eps $x $xnew
     setenv xpdf `echo $x | sed -e 's/.eps//g'`
     setenv xpdf `echo $xpdf".pdf"`
     echo $xpdf
     gs -o $xpdf  -sDEVICE=pdfwrite -dEPSCrop $xnew
     rm $xnew
end

foreach x (*.ps)

     
     echo $x
     setenv xnew `echo $x | sed -e 's/.ps//g'`
     setenv xnew `echo $xnew".eps"`
     echo $xnew
     ps2eps $x

     setenv x_old $xnew
     setenv xnew `echo $x | sed -e 's/.ps//g'`
     setenv xnew `echo $xnew"1.eps"`
          
     eps2eps $x_old $xnew
     setenv xpdf `echo $x | sed -e 's/.ps//g'`
     setenv xpdf `echo $xpdf".pdf"`
     echo $xpdf
     gs -o $xpdf  -sDEVICE=pdfwrite -dEPSCrop $xnew
     rm $xnew
end


